Reliability and entropy production in non-equilibrium electronic memories

We find the relation between reliability and entropy production in a realistic model of electronic memory (low-power MOS-based SRAM) where logical values are encoded as metastable non-equilibrium states. We employ large deviations techniques to obtain an analytical expression for the bistable quasipotential describing the non-equilibrium steady state and use it to derive an explicit expression bounding the error rate of the memory. Our results go beyond the dominant contribution given by classical instanton theory and provide accurate estimates of the error rate as confirmed by comparison with stochastic simulations. The methods developed can be adapted to study the reliability of broad classes of nonlinear devices subjected to thermal noise.

==> figures/join_lerr.sh <==
#!/bin/bash
convert traj_survival.png lerr_ld_vs_exact.png lerr.png +append join_lerr.png

